The photometric and polarimetric variability of magnetic O-type stars

Massive star winds are important contributors to the energy, momentum and chemical enrichment of the interstellar medium. Strong, organized and predominantly dipolar magnetic fields have been firmly detected in a small subset of massive O-type stars. Magnetic massive stars are known to exhibit phase-locked variability of numerous observable quantities that is hypothesized to arise due to the presence of an obliquely rotating magnetosphere formed via the magnetic confinement of their strong outflowing winds. Analyzing the observed modulations of magnetic O-type stars is thus a key step towards the better understanding of the physical processes that occur within their magnetospheres. The dynamical processes that lead to the formation of a magnetosphere are formally solved utilizing complex MHD simulations. Recently, an Analytic Dynamical Magnetosphere (ADM) model has been developed that can quickly be employed to compute the time-averaged density, temperature and velocity gradients within a dynamical magnetosphere. Here, we exploit the ADM model to compute photometric and polarimetric observables of magnetic Of?p stars, to test geometric models inferred from magnetometry. We showcase important results on the prototypical Of?p-type star HD 191612, that lead to a better characterization of massive star wind and magnetic properties.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

